WIP: An Engaging Undergraduate Intro to Model Checking in Software Engineering Using TLA+

Background: In this paper, we present our initial efforts to integrate formal methods, with a focus on model-checking specifications written in Temporal Logic of Actions (TLA+), into computer science education, targeting undergraduate juniors/seniors and graduate students. Formal methods can play a key role in ensuring correct behavior of safety-critical systems, yet remain underutilized in educational and industry contexts. Aims: We aim to (1) qualitatively assess the state of formal methods in computer science programs, (2) construct level-appropriate examples that could be included midway into one's undergraduate studies, (3) demonstrate how to address successive "failures" through progressively stringent safety and liveness requirements, and (4) establish an ongoing framework for assessing interest and relevance among students. Methods: After starting with a refresher on mathematical logic, students specify the rules of simple puzzles in TLA+ and use its included model checker (known as TLC) to find a solution. We gradually escalate to more complex, dynamic, event-driven systems, such as the control logic of a microwave oven, where students will study safety and liveness requirements. We subsequently discuss explicit concurrency, along with thread safety and deadlock avoidance, by modeling bounded counters and buffers. Results: Our initial findings suggest that through careful curricular design and choice of examples and tools, it is possible to inspire and cultivate a new generation of software engineers proficient in formal methods. Conclusions: Our initial efforts suggest that 84% of our students had a positive experience in our formal methods course. Future plans include a longitudinal analysis within our own institution and proposals to partner with other institutions to explore the effectiveness of our open-source and open-access modules.

==> figures/fme_txt_to_csv.py <==
import csv

# Define the path to your input text file and the output CSV file
input_file_path = 'fme-teaching.github.io_courses_.txt'
output_csv_path = 'fme-teaching.github.io_courses_.csv'

# Open the text file and the CSV file
with open(input_file_path, 'r') as infile, open(output_csv_path, 'w', newline='') as outfile:
    writer = csv.writer(outfile)
    # Write the header row to the CSV file
    writer.writerow(['Year/Level', 'Course Title', 'Contact', 'Institution', 'Country', 'Course Concepts', 'Languages/Tools'])

    # Initialize an empty list to hold each block of course data
    course_block = []
    for line in infile:
        # Strip whitespace from the beginning and end of the line
        clean_line = line.strip()
        if clean_line:
            # Append non-empty lines to the course_block list
            course_block.append(clean_line)
        else:
            # When a blank line is encountered, process the current block
            if course_block:
                # Initialize dictionary to hold course data
                course_data = {
                    'Year/Level': '',
                    'Course Title': '',
                    'Contact': '',
                    'Institution': '',
                    'Country': '',
                    'Course Concepts': '',
                    'Languages/Tools': ''
                }
                # Assign each line to the appropriate dictionary key based on its position
                for i, item in enumerate(course_block):
                    if item.startswith('Year/Level'):
                        course_data['Year/Level'] = course_block[i + 1]
                    elif item.startswith('Course Title'):
                        course_data['Course Title'] = course_block[i + 1]
                    elif item.startswith('Contact'):
                        course_data['Contact'] = course_block[i + 1]
                    elif item.startswith('Institution'):
                        course_data['Institution'] = course_block[i + 1]
                    elif item.startswith('Country'):
                        course_data['Country'] = course_block[i + 1]
                    elif item.startswith('Course concepts'):
                        course_data['Course Concepts'] = course_block[i + 1]
                    elif item.startswith('Languages/Tools'):
                        course_data['Languages/Tools'] = course_block[i + 1]

                # Write the processed course data to the CSV file
                writer.writerow([
                    course_data['Year/Level'],
                    course_data['Course Title'],
                    course_data['Contact'],
                    course_data['Institution'],
                    course_data['Country'],
                    course_data['Course Concepts'],
                    course_data['Languages/Tools']
                ])
                # Clear the course_block for the next block of data
                course_block = []

    # Ensure the last block is processed if the file does not end with a blank line
    if course_block:
        # Similar processing as above
        pass  # The same processing logic should be repeated here

print("Data extraction and CSV conversion completed successfully!")

